The propagation and decay of a coastal vortex on a shelf

A coastal eddy is modelled as a barotropic vortex propagating along a coastal shelf. If the vortex speed matches the phase speed of any coastal trapped shelf wave modes, a shelf wave wake is generated leading to a flux of energy from the vortex into the wave field. Using a simply shelf geometry, we determine analytic expressions for the wave wake and the leading order flux of wave energy. By considering the balance of energy between the vortex and wave field, this energy flux is then used to make analytic predictions for the evolution of the vortex speed and radius under the assumption that the vortex structure remains self similar. These predictions are examined in the asymptotic limit of small rotation rate and shelf slope and tested against numerical simulations. If the vortex speed does not match the phase speed of any shelf wave, steady vortex solutions are expected to exist. We present a numerical approach for finding these nonlinear solutions and examine the parameter dependence of their structure.

==> anc/Dedalus_setup.py <==
# Dedalus (Burns et al. 2020) setup file for `The propagation and decay of a coastal vortex on a shelf'
# run in parallel using MPI

import numpy as np
import scipy as sp
from mpi4py import MPI
import time

from dedalus import public as de
from dedalus.extras import flow_tools

import logging
logger = logging.getLogger(__name__)

# parameters
Nx = 1024		# x points
Ny1 = 512		# y points in y < D
Ny2 = 512		# y points in y > D
Lx = 102.4		# Domain length (x)
Ly = 51.2		# Domain width (y)
D = 25.6		# Shelf extent (y)

U = 1		        	# vortex speed
a = 1		      	  # vortex radius
epsilon = 0.05		  # rotation rate
beta = 0.1	    	# shelf exponetial parameter
delta = 1           # interpolation parameter, width of interpolation region at shelf edge

# H funtion parameters for interpolation between on and off shelf regions

r1 = [(D-delta)**5, (D-delta)**4, (D-delta)**3, (D-delta)**2, (D-delta), 1]
r2 = [(D+delta)**5, (D+delta)**4, (D+delta)**3, (D+delta)**2, (D+delta), 1]
r3 = [5*(D-delta)**4, 4*(D-delta)**3, 3*(D-delta)**2, 2*(D-delta), 1, 0]
r4 = [5*(D+delta)**4, 4*(D+delta)**3, 3*(D+delta)**2, 2*(D+delta), 1, 0]
r5 = [20*(D-delta)**3, 12*(D-delta)**2, 6*(D-delta), 2, 0, 0]
r6 = [20*(D+delta)**3, 12*(D+delta)**2, 6*(D+delta), 2, 0, 0]

M = np.array([r1,r2,r3,r4,r5,r6])
vec = np.array([[np.exp(-beta*delta)],[1],[beta*np.exp(-beta*delta)],[0],[beta**2*np.exp(-beta*delta)],[0]])
M_inv = np.linalg.inv(M)
a_vec = M_inv.dot(vec)
a1 = a_vec[0]
a2 = a_vec[1]
a3 = a_vec[2]
a4 = a_vec[3]
a5 = a_vec[4]
a6 = a_vec[5]

nu = 0.0018*(Lx/Nx)**2	# 0.002*(...)
hyp = 0.05*(Lx/Nx)**4   # 0.05*(...)

j_1 = 3.83170597020751
K = j_1/a

dt = 0.001     # typically 0.001
t_end = 50
t_save = t_end/500

save_folder = 'snapshots_2'

# create bases
start_init_time = time.time()
x_basis = de.Fourier('x', Nx, interval=(-Lx/2, Lx/2), dealias=3/2)
y1 = de.Chebyshev('y1', Ny1, interval=(0,D), dealias=3/2)
y2 = de.Chebyshev('y2', Ny2, interval=(D,Ly), dealias=3/2)
y_basis = de.Compound('y', (y1, y2), dealias=3/2)

domain = de.Domain([x_basis, y_basis], grid_dtype=np.float64)

x = domain.grid(0)
y = domain.grid(1)

# Define topography

H = domain.new_field()
H.meta['x']['constant'] = True
H['g'] = np.heaviside(D-delta-y,0.5)*np.exp(beta*y)+(np.heaviside(D+delta-y,0.5)-np.heaviside(D-delta-y,0.5))*np.exp(beta*D)*(a1*y**5+a2*y**4+a3*y**3+a4*y**2+a5*y+a6)+np.heaviside(y-D-delta,0.5)*np.exp(beta*D)

Hy = domain.new_field()
Hy.meta['x']['constant'] = True
Hy['g'] = np.heaviside(D-delta-y,0.5)*beta*np.exp(beta*y)+(np.heaviside(D+delta-y,0.5)-np.heaviside(D-delta-y,0.5))*np.exp(beta*D)*(5*a1*y**4+4*a2*y**3+3*a3*y**2+2*a4*y+a5)

# create problem

problem = de.IVP(domain,variables = ['u','v','p','u_y','v_y'],time = 't')

problem.parameters['U'] = U
problem.parameters['a'] = a
problem.parameters['eps'] = epsilon
problem.parameters['beta'] = beta
problem.parameters['D'] = D
problem.parameters['nu'] = nu
problem.parameters['hyp'] = hyp
problem.parameters['H'] = H
problem.parameters['Hy'] = Hy

problem.substitutions['Nln(A)'] = "u*dx(A)+v*dy(A)"
problem.substitutions['Diff_u'] = "dx(dx(u))+dy(u_y)"
problem.substitutions['Diff_v'] = "dx(dx(v))+dy(v_y)"
problem.substitutions['Diss'] = "nu*(H*(dx(u)**2+u_y**2+dx(v)**2+v_y**2))"  #+2*(u*u_y+v*v_y)*Hy+(u**2+v**2)/2*dy(Hy))"
problem.substitutions['vor'] = "dx(v)-u_y"

problem.add_equation("dt(u)-U*dx(u)-eps*v-nu*Diff_u+dx(p)+hyp*dx(dx(dx(dx(u)))) = -Nln(u)")
problem.add_equation("dt(v)-U*dx(v)+eps*u-nu*Diff_v+dy(p)+hyp*dx(dx(dx(dx(v)))) = -Nln(v)")
problem.add_equation("dx(u)+v_y +Hy/H*v = 0")
problem.add_equation("u_y-dy(u) = 0")
problem.add_equation("v_y-dy(v) = 0")

problem.add_bc("left(v) = 0")
problem.add_bc("right(v) = 0", condition="nx!=0")
problem.add_bc("left(u_y) = 0")
problem.add_bc("right(u_y) = 0")
problem.add_bc("left(p) = 0", condition="nx==0")

solver = problem.build_solver(de.timesteppers.SBDF2)
logger.info('Solver built')

# set initial conditions
x = domain.grid(0)
y = domain.grid(1)
u = solver.state['u']
v = solver.state['v']
p = solver.state['p']
u_y = solver.state['u_y']
v_y = solver.state['v_y']

psi = domain.new_field()
psi['g'] = U*y*(np.heaviside(x**2+y**2-a**2,0.5)*a**2/(x**2+y**2+0.0001**2)+np.heaviside(a**2-x**2-y**2,0.5)*(1-2*sp.special.jv(1,K*(x**2+y**2)**(1/2))/(K*(x**2+y**2+0.0000001)**(1/2)*sp.special.jv(0,K*a))))
phi = domain.new_field()
phi['g'] = 2*U*y*np.heaviside(a**2-x**2-y**2,0.5)*sp.special.jv(1,K*(x**2+y**2)**(1/2))/(K*(x**2+y**2+0.0000001)**(1/2)*sp.special.jv(0,K*a))

u1 = psi.differentiate(y=1)
v1 = psi.differentiate(x=1)

u1.set_scales(1)
v1.set_scales(1)
H.set_scales(1)

u1['g'] = u1['g']/H['g']
v1['g'] = v1['g']/H['g']

p1 = -(u1**2+v1**2)/2+U*u1-K**2/2*phi**2
p1 = p1.evaluate()
p0 = 0 			# constant pressure term

u1.set_scales(1)
v1.set_scales(1)
p1.set_scales(1)

u['g'] = u1['g']
v['g'] = -v1['g']
p['g'] = p1['g']+p0

u.differentiate('y',out=u_y)
v.differentiate('y',out=v_y)

# Integration parameters
solver.stop_sim_time = t_end+dt # value of t for stop
solver.stop_wall_time = np.inf # wall time until stop
solver.stop_iteration = np.inf # number of iterations until stop

snap = solver.evaluator.add_file_handler(save_folder, sim_dt=t_save, max_writes=100)
snap.add_task("u", scales=1, name='u')
snap.add_task("v", scales=1, name='v')
snap.add_task("p", scales=1, name='p')
snap.add_task("vor", scales=1, name='vor')
snap.add_task("Diss", scales=1, name='Diss')
snap.add_task("H", scales=1, name='H')
snap.add_task("Hy", scales=1, name='Hy')

snap.add_task("integ(integ(H*(u**2+v**2)/2,'x'),'y')", name='Energy', scales=1)

snap.add_task("U", scales=1, name='U')
snap.add_task("a", scales=1, name='a')
snap.add_task("eps", scales=1, name='eps')
snap.add_task("nu", scales=1, name='nu')
snap.add_task("beta", scales=1, name='beta')
snap.add_task("D", scales=1, name='D')
snap.add_task("hyp", scales=1, name='hyp')

# Flow properties - sets a property which is displayed as the simulation runs
flow = flow_tools.GlobalFlowProperty(solver, cadence=10)
flow.add_property("integ(integ(H*(u**2+v**2)/2,'x'),'y')", name='Energy')

# Main loop - runs solver, saves fields
end_init_time = time.time()
logger.info('Initialization time: %f' %(end_init_time-start_init_time))
try:
    logger.info('Starting loop')
    start_run_time = time.time()
    while solver.ok:
        solver.step(dt)
        if (solver.iteration-1) % 10 == 0:
            logger.info('Iteration: %i, Time: %e, dt: %e' %(solver.iteration, solver.sim_time, dt))
            logger.info('Energy = %f' %(flow.max('Energy')))
except:
    logger.error('Exception raised, triggering end of main loop.')
    raise
finally:
    end_run_time = time.time()
    logger.info('Iterations: %i' %solver.iteration)
    logger.info('Sim end time: %f' %solver.sim_time)
    logger.info('Run time: %.2f sec' %(end_run_time-start_run_time))
    logger.info('Run time: %f cpu-hr' %((end_run_time-start_run_time)/60/60*domain.dist.comm_cart.size))

